"The Rose Garden Is a Cemetery": Spatial Dissonance and Divergent Public Experiences of an Indigenous Augmented Reality Tour

Community-authored augmented reality (AR) can contest dominant heritage narratives by juxtaposing stories with physical surroundings. We examine the Th\'amien Ohlone AR Tour, developed with members of the Ohlone Native American community at Mission Santa Clara and Santa Clara University. Combining paired pre/post surveys from 57 participants with collaborative thematic analysis, we compare reception among Ohlone community members, university affiliates, and Mission visitors. Spatial dissonance captures felt tensions when AR challenged familiar campus readings or when surroundings conflicted with Ohlone histories the AR affirmed, such as a garden's significance as a burial ground. Cultural frames shaped interpretation; contemporary people and relationships made Ohlone continuance tangible. Participants appreciated the tour and called for permanent physical acknowledgment. We propose staging reflective encounters, clarifying community-authored meanings, and using AR to prototype public acknowledgment and support community-directed advocacy. These findings foreground relationships to land and place, informed by Indigenous scholarship, in designing and evaluating AR.

==> anc/README.txt <==
SUPPLEMENTARY MATERIALS
Thámien Ohlone AR Tour Comparative Perspectives Study

CONTENTS

S1_Survey_Instrument.pdf
  The final survey questions, including demographics, affiliations,
  visit context, pre- and post-tour ratings, and open-response questions.
  The original content of the first page has been redacted for submission
  anonymity.
  The questionnaire pages and their original pagination are unchanged.
  The first-page survey-version note identifies the later physical-markers
  item, its partial coverage and exclusion from quantitative analysis, and
  its position before open responses and reflections.
  This instrument supports the paper's Measures and survey analysis section.
  Detailed survey results and sample coverage appear in Appendices A and B
  of the paper.

S2_Fieldwork_Protocol.pdf
  A consolidated account of the fieldwork protocol, including the researcher
  introduction, stop-selection priorities, per-stop prompts, post-tour
  reflections, and documented variations in practice.
  This document supports the paper's Tour sessions and data collection
  section. Its documented variations should be read alongside the paper's
  account of how facilitation shaped the encounters.

The supporting survey tables and code-development examples are included in
the paper's appendices and are not duplicated in this package.

